LiveScene: Language Embedding Interactive Radiance Fields for Physical Scene Rendering and Control

This paper scales object-level reconstruction to complex scenes, advancing interactive scene reconstruction. We introduce two datasets, OmniSim and InterReal, featuring 28 scenes with multiple interactive objects. To tackle the challenge of inaccurate interactive motion recovery in complex scenes, we propose LiveScene, a scene-level language-embedded interactive radiance field that efficiently reconstructs and controls multiple objects. By decomposing the interactive scene into local deformable fields, LiveScene enables separate reconstruction of individual object motions, reducing memory consumption. Additionally, our interaction-aware language embedding localizes individual interactive objects, allowing for arbitrary control using natural language. Our approach demonstrates significant superiority in novel view synthesis, interactive scene control, and language grounding performance through extensive experiments. Project page: https://livescenes.github.io.

==> scripts/compress.py <==
# Compressing images larger than 1M to less than 0.5M
from pathlib import Path
import argparse
import cv2
from PIL import Image

parser = argparse.ArgumentParser()
parser.add_argument('--i', type=str, default='data/7scenes/chess/seq-01')
parser.add_argument('--ratio', type=float, default=0.8)
parser.add_argument('--threath', type=float, default=0.4)

args = parser.parse_args()

if __name__ == '__main__':
    # png, jpg, jpeg
    image_paths = list(Path(args.i).glob('**/*.png')) + list(Path(args.i).glob('**/*.jpg')) + list(Path(args.i).glob('**/*.jpeg'))
    for image_path in image_paths:
        if image_path.stat().st_size > args.threath * 1024 * 1024:
            print(f"Compressing {image_path}: {image_path.stat().st_size} bytes")
            image = Image.open(image_path)
            image = image.resize((int(image.width * args.ratio), int(image.height * args.ratio)), Image.BICUBIC)
            image.save(image_path, optimize=True, quality=100)

==> scripts/resizer.py <==
import os
import fitz
import argparse
import cv2 as cv
from pathlib import Path

parser = argparse.ArgumentParser(description='Extract images from pdf')
parser.add_argument('-i', '--input', type=str, help='input folder')
# parser.add_argument('-h', '--H', type=int, help='height')
# parser.add_argument('-w', '--W', type=int, help='width')
# parser.add_argument('-o', '--output', type=str, help='output folder')
args = parser.parse_args()

if __name__ == "__main__":
    # imge_paths = list(Path(args.input).glob("**/*.png")) + list(Path(args.input).glob("**/*.jpg"))
    imge_paths = [args.input]
    for pth in imge_paths:
        print(pth)
        im = cv.imread(str(pth), cv.IMREAD_UNCHANGED)
        im = cv.resize(im, (622,344))
        cv.imwrite(str(pth), im)
    print("Done!")

==> scripts/run_tidy.sh <==
# * brower: https://flamingtempura.github.io/bibtex-tidy/
# * repo: https://github.com/FlamingTempura/bibtex-tidy?tab=readme-ov-file#sec-cli

bibtex-tidy --curly --numeric --tab --align=13 --duplicates=key,citation --merge=first --no-escape --sort-fields --no-remove-dupe-fields main.bib
